GraphScope Flex: LEGO-like Graph Computing Stack

Graph computing has become increasingly crucial in processing large-scale graph data, with numerous systems developed for this purpose. Two years ago, we introduced GraphScope as a system addressing a wide array of graph computing needs, including graph traversal, analytics, and learning in one system. Since its inception, GraphScope has achieved significant technological advancements and gained widespread adoption across various industries. However, one key lesson from this journey has been understanding the limitations of a "one-size-fits-all" approach, especially when dealing with the diversity of programming interfaces, applications, and data storage formats in graph computing. In response to these challenges, we present GraphScope Flex, the next iteration of GraphScope. GraphScope Flex is designed to be both resource-efficient and cost-effective, while also providing flexibility and user-friendliness through its LEGO-like modularity. This paper explores the architectural innovations and fundamental design principles of GraphScope Flex, all of which are direct outcomes of the lessons learned during our ongoing development process. We validate the adaptability and efficiency of GraphScope Flex with extensive evaluations on synthetic and real-world datasets. The results show that GraphScope Flex achieves 2.4X throughput and up to 55.7X speedup over other systems on the LDBC Social Network and Graphalytics benchmarks, respectively. Furthermore, GraphScope Flex accomplishes up to a 2,400X performance gain in real-world applications, demonstrating its proficiency across a wide range of graph computing scenarios with increased effectiveness.

==> exp/colors.py <==
cmap = {
    "graphscope": "#2784fe",
    "graphscope2": "#00a6ff",
    "powergraph": "#C5E898",
    "gemini": "#f0b7f6",
    "tigerg": "#DDF2FD",
    "tugraph": "#FEE8B0",
    "gunrock": "#85E6C5",
    "groute": "#BEADFA",
    # "red": "#fc5185",
    # "yellow": "#fce38a",
    "pd": "#14C38E",
    "pa": "#B8F1B0",
    "qopt": "#14C38E",
    "qnopt": "#F5F7F8",
    "gar": "#00A9FF",
    "garb": "#F5F7F8",
    "v6d": "#2D9596",
    "gart": "#9AD0C2",
    "graphar": "#ECF4D6",
    "lgraph": "#F79327",
    "wgrin": "#D2DE32",
    "wogrin": "#BAD7E9",
}

# hatch (texture in the bars) map, reserved for future use.
hmap = {}
for k in cmap.keys():
    hmap[k] = ""

configs = {
    "grid": False,
}


==> exp/gae-cpu-bfs.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, hmap, configs

labels = ["GraphScope Flex", "PowerGraph", "Gemini"]
datasets = ["FB0", "FB1", "ZF", "G500", "CF"]

# BFS
data = [[], [], []]
data[0] = [0.07, 0.13, 1.16, 0.20, 0.74]  # GraphScope
data[1] = [3.90, 4.30, 39.11, 4.86, 12.80]  # PowerGraph
data[2] = [0.24, 0.28, 1.97, 0.53, 1.09]  # Gemini


def draw_bar(ax, data):
    w = 0.2
    xname = datasets
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    m = len(data)
    colors = ["graphscope", "powergraph", "gemini"]
    for i in range(0, m):
        ax.bar(
            x + (2 * i + 1 - m) * w / 2,
            data[i],
            w,
            label=labels[i],
            color=cmap[colors[i]],
            alpha=1,
            edgecolor="black",
            linewidth=0.5,
            hatch=hmap[colors[i]],
        )

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=0)

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")


fig, axs = plt.subplots(1, 1, figsize=(4, 3))

draw_bar(axs, data)
axs.set_ylabel("Runtime (s)", fontsize=16, labelpad=-5)
# axs.set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(handles, labels, loc = 'upper left', bbox_to_anchor=(0.08, 1.04), ncol=5, fancybox=False, shadow=False, frameon=False)

plt.grid(configs["grid"])
plt.tight_layout()
plt.savefig("./gae-cpu-bfs.pdf", format="pdf", bbox_inches="tight")


==> exp/gae-cpu-pr.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, hmap, configs

labels = ["GraphScope Flex", "PowerGraph", "Gemini"]
datasets = ["FB0", "FB1", "ZF", "G500", "CF"]

# PR
data = [[], [], []]
data[0] = [1.40, 1.73, 3.83, 2.42, 6.04]  # GraphScope
data[1] = [22.57, 28.38, 126.98, 28.66, 57.10]  # PowerGraph
data[2] = [2.21, 2.72, 7.84, 4.75, 8.19]


def draw_bar(ax, data):
    w = 0.2
    xname = datasets
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    m = len(data)
    colors = ["graphscope", "powergraph", "gemini"]
    for i in range(0, m):
        ax.bar(
            x + (2 * i + 1 - m) * w / 2,
            data[i],
            w,
            label=labels[i],
            color=cmap[colors[i]],
            alpha=1,
            edgecolor="black",
            linewidth=0.5,
            hatch=hmap[colors[i]],
        )

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=0)

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")


fig, axs = plt.subplots(1, 1, figsize=(4, 3))

draw_bar(axs, data)
axs.set_ylabel("Runtime (s)", fontsize=16, labelpad=0)
# axs.set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(handles, labels, loc = 'upper left', bbox_to_anchor=(0.08, 1.04), ncol=5, fancybox=False, shadow=False, frameon=False)

plt.grid(configs["grid"])
plt.tight_layout()
plt.savefig("./gae-cpu-pr.pdf", format="pdf", bbox_inches="tight")


==> exp/gae-gpu-bfs.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, hmap, configs

labels = ["GraphScope Flex", "Groute", "Gunrock"]
datasets = ["CF", "WB", "UK", "IT", "AR"]

# BFS
data2 = [[], [], []]
data2[0] = [141, 68, 15, 45, 17]  # GraphScope
data2[1] = [619, 99, 181, 74, 70]  # Groute
data2[2] = [0, 221, 149, 146, 39]  # Gunrock


def draw_bar(ax, data):
    w = 0.2
    xname = datasets
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    m = len(data)
    colors = ["graphscope", "groute", "gunrock"]
    for i in range(0, m):
        ax.bar(
            x + (2 * i + 1 - m) * w / 2,
            data[i],
            w,
            label=labels[i],
            color=cmap[colors[i]],
            alpha=1,
            edgecolor="black",
            linewidth=0.5,
            hatch=hmap[colors[i]],
        )

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=0)

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")


fig, axs = plt.subplots(1, 1, figsize=(4, 3))

draw_bar(axs, data2)
axs.set_ylabel("Runtime (ms)", fontsize=16)
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )
plt.grid(configs["grid"])
plt.tight_layout()
plt.savefig("./gae-gpu-bfs.pdf", format="pdf", bbox_inches="tight")


==> exp/gae-gpu-pr.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, hmap, configs

labels = ["GraphScope Flex", "Groute", "Gunrock"]
datasets = ["CF", "WB", "UK", "IT", "AR"]

# PR
data = [[], [], []]
data[0] = [11850, 661, 512, 912, 211]  # GraphScope
data[1] = [21225, 2963, 4906, 3365, 1754]  # Groute
data[2] = [12086, 2804, 1001, 1105, 573]  # Gunrock


def draw_bar(ax, data):
    w = 0.2
    xname = datasets
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    m = len(data)
    colors = ["graphscope", "groute", "gunrock"]
    for i in range(0, m):
        ax.bar(
            x + (2 * i + 1 - m) * w / 2,
            data[i],
            w,
            label=labels[i],
            color=cmap[colors[i]],
            alpha=1,
            edgecolor="black",
            linewidth=0.5,
            hatch=hmap[colors[i]],
        )

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=0)

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")


fig, axs = plt.subplots(1, 1, figsize=(4, 3))

draw_bar(axs, data)
axs.set_ylabel("Runtime (ms)", fontsize=16)
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs, data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs.get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )
plt.grid(configs["grid"])
plt.tight_layout()
plt.savefig("./gae-gpu-pr.pdf", format="pdf", bbox_inches="tight")


==> exp/gart.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, hmap, configs

labels = ["upper bound (CSR)", "GART", "LiveGraph"]
datasets = ["UK", "CF", "TW", "SNB-30"]

# BFS
data = [[], [], []]
data[0] = [1.03, 1.12, 1.00, 1.26]  # CSR
data[1] = [0.67, 0.85, 0.77, 0.96]  # GART
data[2] = [0.15, 0.22, 0.23, 0.25]  # LiveGraph


print(max([data[0][i] / data[1][i] for i in range(len(data[0]))]))
print(min([data[0][i] / data[1][i] for i in range(len(data[0]))]))


def draw_bar(ax, data):
    w = 0.2
    xname = datasets
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    m = len(data)
    colors = [
        "garb",
        "graphscope",
        "lgraph",
    ]
    for i in range(0, m):
        ax.bar(
            x + (3 * i + 1 - m) * w / 3,
            data[i],
            w,
            label=labels[i],
            color=cmap[colors[i]],
            alpha=1,
            edgecolor="black",
            linewidth=0.5,
        )

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=0)

    # ax.set_yscale('log')
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")


fig, axs = plt.subplots(1, 1, figsize=(4, 3))

draw_bar(axs, data)
axs.set_ylabel("Scan thpt (G edges/s)", fontsize=16)
handles, labels = axs.get_legend_handles_labels()
fig.legend(
    handles,
    labels,
    loc="upper left",
    bbox_to_anchor=(0.2, 0.93),
    fancybox=True,
    shadow=False,
    fontsize=12,
)

plt.yticks([i * 0.5 for i in range(int(2 / 0.5) + 1)])
plt.grid(configs["grid"])
plt.tight_layout()
plt.savefig("./gart.pdf", format="pdf", bbox_inches="tight")


==> exp/gie-opt.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, hmap, configs

labels = ["With OPT", "Without OPT"]
queries = [
    "Q1.1",
    "Q1.2",
    "Q1.3",
    "Q1.4",
    "Q2.1",
    "Q2.2",
    "Q2.3",
    "Q2.4",
    "Q3.1",
    "Q3.2",
    "Q3.3",
    "Q3.4",
]

data2 = [[], []]
data2[0] = [
    0.94,
    6.559,
    30.688,
    14.024,
    0.032,
    0.06,
    5.412,
    10.129,
    43.35,
    44.30,
    150.66,
    61.48,
]  # With Optimization
data2[1] = [
    3.596,
    22.239,
    46.287,
    39.575,
    2.472,
    67,
    6.157,
    62,
    106.35,
    249.82,
    615.68,
    2026.15,
]  # Without Optimization


def draw_bar(ax, data):
    w = 0.2
    xname = queries
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    # ax.bar(x - w, data[0], w, label=labels[0], color=cmap["lightblue"], alpha=1)
    # ax.bar(x, data[1], w, label=labels[1], color=cmap["red"], alpha=1)
    ax.bar(
        x - w / 2,
        data[0],
        w,
        label=labels[0],
        color=cmap["qopt"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )
    ax.bar(
        x + w / 2,
        data[1],
        w,
        label=labels[1],
        color=cmap["qnopt"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=0)

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")


fig, axs = plt.subplots(1, 1, figsize=(8, 3))

draw_bar(axs, data2)
axs.set_ylabel("Runtime (s)", fontsize=16)

# Setting legend above the chart
axs.legend(labels, loc="upper left", bbox_to_anchor=(0, 1), prop={"size": 14})
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )

plt.grid(configs["grid"])
plt.tight_layout()
plt.savefig("./gie-opt.pdf", format="pdf", bbox_inches="tight")


==> exp/gie-snb-bi.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, hmap, configs

labels = ["GraphScope Flex", "TigerGraph"]
queries = [
    "Q1",
    "Q2a",
    "Q2b",
    "Q3",
    "Q4",
    "Q5",
    "Q6",
    "Q7",
    "Q8a",
    "Q8b",
    "Q9",
    "Q10a",
    "Q10b",
    "Q11",
    "Q12",
    "Q13",
    "Q14a",
    "Q14b",
    "Q15a",
    "Q15b",
    "Q16a",
    "Q16b",
    "Q17",
    "Q18",
    "Q19a",
    "Q19b",
    "Q20a",
    "Q20b",
]

data2 = [[], []]
data2[0] = [
    0.471,
    1.621,
    0.419,
    0.548,
    0.992,
    0.094,
    1.232,
    0.06,
    0.157,
    0.075,
    4.781,
    1.573,
    0.274,
    1.452,
    12.891,
    12.619,
    8.443,
    0.325,
    1.069,
    1.292,
    0.261,
    0.081,
    0.616,
    2.083,
    2.651,
    2.706,
    1.748,
    1.629,
]  # Flex
data2[1] = [
    5.786,
    6.762,
    1.682,
    3.68,
    1.765,
    1.312,
    1.296,
    2.855,
    2.115,
    1.22,
    8.986,
    8.17,
    4.087,
    5.241,
    7.42,
    31.187,
    9.998,
    4.464,
    19.248,
    48.963,
    5.844,
    2.147,
    4.704,
    18.137,
    4.349,
    4.632,
    1.78,
    1.436,
]  # TigerGraph


def draw_bar(ax, data):
    w = 0.3
    xname = queries
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    # ax.bar(x - w, data[0], w, label=labels[0], color=cmap["lightblue"], alpha=1)
    # ax.bar(x, data[1], w, label=labels[1], color=cmap["red"], alpha=1)
    ax.bar(
        x - w / 2,
        data[0],
        w,
        label=labels[0],
        color=cmap["graphscope2"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )
    ax.bar(
        x + w / 2,
        data[1],
        w,
        label=labels[1],
        color=cmap["tigerg"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=60)

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=10)
    ax.tick_params(axis="both", which="minor", labelsize=10)
    ax.grid(axis="both", ls="--")


fig, axs = plt.subplots(1, 1, figsize=(8, 3))

draw_bar(axs, data2)
axs.set_ylabel("Runtime (s)", fontsize=16)

# Setting legend above the chart
# axs.legend(
#     labels, loc="upper center", bbox_to_anchor=(0.5, 1.17), ncol=2, prop={"size": 20}
# )
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )
plt.grid(configs["grid"])
plt.margins(x=0)
plt.tight_layout()
plt.savefig("./gie-snb-bi.pdf", format="pdf", bbox_inches="tight")


==> exp/gie-snb-ia.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, hmap, configs


labels = ["GraphScope Flex", "TuGraph"]
queries = [
    "Q1",
    "Q2",
    "Q3",
    "Q4",
    "Q5",
    "Q6",
    "Q7",
    "Q8",
    "Q9",
    "Q10",
    "Q11",
    "Q12",
    "Q13",
    "Q14",
    "S1",
    "S2",
    "S3",
    "S4",
    "S5",
    "S6",
    "S7",
    "U1",
    "U2",
    "U3",
    "U4",
    "U5",
    "U6",
    "U7",
    "U8",
]

data2 = [[], []]
data2[0] = [
    2.01547,
    2.48034,
    48.62744,
    0.60216,
    193.49459,
    2.53199,
    0.24942,
    0.242,
    399.81044,
    8.70332,
    0.33606,
    9.46291,
    0.63363,
    41.38464,
    0.18534,
    0.30386,
    0.58134,
    0.19708,
    0.17556,
    0.17507,
    0.19828,
    0.60542,
    0.34545,
    0.34746,
    0.37886,
    0.34638,
    0.6304,
    0.36755,
    0.35558,
]  # Flex
data2[1] = [
    40.436,
    6.32771,
    268.4955,
    11.3959,
    76.86368,
    72.13202,
    1.60292,
    2.21067,
    813.79197,
    59.01741,
    3.60958,
    72.11399,
    4.00123,
    37.84868,
    1.21659,
    1.39084,
    2.35106,
    1.26189,
    1.14213,
    1.14251,
    1.2284,
    4.50315,
    2.90338,
    2.92445,
    4.49435,
    3.08019,
    6.76627,
    6.2195,
    6.8906,
]  # TuGraph


def draw_bar(ax, data):
    w = 0.3
    xname = queries
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    # ax.bar(x - w, data[0], w, label=labels[0], color=cmap["lightblue"], alpha=1)
    # ax.bar(x, data[1], w, label=labels[1], color=cmap["red"], alpha=1)
    ax.bar(
        x - w / 2,
        data[0],
        w,
        label=labels[0],
        color=cmap["graphscope2"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )
    ax.bar(
        x + w / 2,
        data[1],
        w,
        label=labels[1],
        color=cmap["tugraph"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=60)

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=10)
    ax.tick_params(axis="both", which="minor", labelsize=10)
    ax.grid(axis="both", ls="--")


fig, axs = plt.subplots(1, 1, figsize=(8, 3))

draw_bar(axs, data2)
axs.set_ylabel("Runtime (s)", fontsize=16)

# Setting legend above the chart
# axs.legend(
#     labels, loc="upper center", bbox_to_anchor=(0.5, 1.17), ncol=2, prop={"size": 20}
# )
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )

plt.grid(configs["grid"])
plt.tight_layout()
plt.savefig("./gie-snb-ia.pdf", format="pdf", bbox_inches="tight")


==> exp/gle-scaleup.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, hmap, configs

labels = ["Dataset PD", "Dataset PA"]
datasets = ["1", "2", "4"]

# PR
data = [[], []]
data[0] = [27.79, 13.91, 7.04]  # PD
data[1] = [79.47, 42.84, 21.54]  # PA


def draw_bar(ax, data):
    w = 0.2
    xname = datasets
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    ax.bar(
        x - w,
        data[0],
        w,
        label=labels[0],
        color=cmap["pd"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )
    ax.bar(
        x,
        data[1],
        w,
        label=labels[1],
        color=cmap["pa"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=0)

    # ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")


fig, axs = plt.subplots(1, 1, figsize=(4, 3))

draw_bar(axs, data)
axs.set_ylabel("Epoch Time (s)", fontsize=16)

# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs, data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

handles, labels = axs.get_legend_handles_labels()
fig.legend(
    handles,
    labels,
    loc="upper right",
    bbox_to_anchor=(0.95, 0.95),
    # ncol=5,
    fancybox=True,
    # shadow=False,
    # frameon=False,
    fontsize=12,
)

plt.grid(configs["grid"])
plt.margins(x=0.2)
plt.text(-1.1, -10, "#GPUs", fontsize=16)
plt.tight_layout()
plt.savefig("./gle-scaleup.pdf", format="pdf", bbox_inches="tight")


==> exp/glt-scaleout.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, hmap, configs

labels = ["Dataset PD", "Dataset PA"]
datasets = ["1x2", "2x2", "4x2"]

# PR
data = [[], []]
data[0] = [13.91, 7.93, 4.06]  # PD
data[1] = [42.84, 26.44, 14.90]  # PA


def draw_bar(ax, data):
    w = 0.2
    xname = datasets
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    ax.bar(
        x - w,
        data[0],
        w,
        label=labels[0],
        color=cmap["pd"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )
    ax.bar(
        x,
        data[1],
        w,
        label=labels[1],
        color=cmap["pa"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=0)

    # ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")


fig, axs = plt.subplots(1, 1, figsize=(4, 3))

draw_bar(axs, data)
axs.set_ylabel("Epoch Time (s)", fontsize=16)
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs, data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

handles, labels = axs.get_legend_handles_labels()
fig.legend(
    handles,
    labels,
    loc="upper right",
    bbox_to_anchor=(0.95, 0.95),
    # ncol=5,
    fancybox=True,
    # shadow=False,
    # frameon=False,
    fontsize=12,
)

plt.grid(configs["grid"])
plt.margins(x=0.2)
plt.tight_layout()
plt.text(-1.2, -5, "#GPUs", fontsize=16)
plt.savefig("./gle-scaleout.pdf", format="pdf", bbox_inches="tight")


==> exp/graphar.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, hmap, configs

labels = ["baseline", "with GraphAr"]
datasets = ["AR", "CF", "G500", "FB1", "SNB-30"]

# BFS
data = [[], []]
data[0] = [154.38, 281.92, 146.83, 181.31, 196.07]  # GraphScope WithOut GraphAr
data[1] = [32.56, 54.36, 31.23, 36.25, 40.34]  # GraphScope With GraphAr

print(max([data[0][i] / data[1][i] for i in range(len(data[0]))]))
print(min([data[0][i] / data[1][i] for i in range(len(data[0]))]))


def draw_bar(ax, data):
    w = 0.2
    xname = datasets
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    m = len(data)
    colors = ["garb", "gar"]
    for i in range(0, m):
        ax.bar(
            x + (2 * i + 1 - m) * w / 2,
            data[i],
            w,
            label=labels[i],
            color=cmap[colors[i]],
            alpha=1,
            edgecolor="black",
            linewidth=0.5,
        )

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=0)

    # ax.set_yscale('log')
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")


fig, axs = plt.subplots(1, 1, figsize=(4, 3))

draw_bar(axs, data)
axs.set_ylabel("Loading Time (s)", fontsize=16)
handles, labels = axs.get_legend_handles_labels()
fig.legend(
    handles,
    labels,
    loc="upper left",
    bbox_to_anchor=(0.47, 0.95),
    fancybox=True,
    fontsize=12,
)

plt.grid(configs["grid"])
plt.tight_layout()
plt.savefig("./graphar.pdf", format="pdf", bbox_inches="tight")


==> exp/grin-33.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, hmap, configs

labels = ["Vineyard", "GART", "GraphAr"]
datasets = ["PageRank", "BI-Query", "GNN-Train"]

# BFS
data = [[], [], []]
data[0] = [64, 10, 2.497]  # Vineyard
data[1] = [167, 19, 2.641]  # GART
data[2] = [33000, 83, 712]  # GraphAr


def draw_bar(ax, data):
    w = 0.2
    xname = datasets
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    m = len(data)
    colors = ["v6d", "gart", "graphar"]
    for i in range(0, m):
        ax.bar(
            x + (2 * i + 1 - m) * w / 2,
            data[i],
            w,
            label=labels[i],
            color=cmap[colors[i]],
            alpha=1,
            edgecolor="black",
            linewidth=0.5,
        )

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=0)

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")


fig, axs = plt.subplots(1, 1, figsize=(4, 3))

draw_bar(axs, data)
axs.set_ylabel("Runtime (s)", fontsize=16)
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs, data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

handles, labels = axs.get_legend_handles_labels()
fig.legend(
    handles,
    labels,
    loc="upper right",
    bbox_to_anchor=(0.9, 0.95),
    # ncol=3,
    fancybox=True,
    # shadow=False,
    # frameon=False,
)

plt.grid(configs["grid"])
plt.tight_layout()
plt.savefig("./grin-33.pdf", format="pdf", bbox_inches="tight")


==> exp/grin-v6d-wo.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

labels = ["baseline", "with GRIN"]
datasets = ["PageRank", "BI-Query", "GNN-Train"]

# BFS
data = [[], []]
data[0] = [63, 9.7, 2.316]  # Without GRIN
data[1] = [64, 10, 2.497]  # With GRIN


def draw_bar(ax, data):
    w = 0.2
    xname = datasets
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    m = len(data)
    colors = ["wogrin", "wgrin"]
    for i in range(0, m):
        ax.bar(
            x + (2 * i + 1 - m) * w / 2,
            data[i],
            w,
            label=labels[i],
            color=cmap[colors[i]],
            alpha=1,
            edgecolor="black",
            linewidth=0.5,
        )

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=0)

    # ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")


fig, axs = plt.subplots(1, 1, figsize=(4, 3))

draw_bar(axs, data)
axs.set_ylabel("Runtime (s)", fontsize=16)
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs, data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

handles, labels = axs.get_legend_handles_labels()
fig.legend(
    handles,
    labels,
    loc="upper left",
    bbox_to_anchor=(0.60, 0.94),
    fancybox=True,
    shadow=False,
)

plt.grid(configs["grid"])
plt.tight_layout()
plt.savefig("./grin-v6d-wo.pdf", format="pdf", bbox_inches="tight")

